Edge isoperimetry of lattices

We present two results related to an edge-isoperimetric question for Cayley graphs on the integer lattice asked by Ben Barber and Joshua Erde [Isoperimetry of Integer Lattices, Discrete Analysis 7 (2018)]. For any (undirected) graph $G$, the edge boundary of a subset of vertices $S$ is the number of edges between $S$ and its complement in $G$. Barber and Erde asked whether for any Cayley graph on $\mathbb{Z}^d$, there is always an ordering of $\mathbb{Z}^d$ such that for each $n$, the first $n$ terms minimize the edge boundary among all subsets of size $n$. First, we present an example of a Cayley graph $G_d$ on $\mathbb{Z}^d$ (for all $d\geq 2$) for which there is no such ordering. Furthermore, we show that for all $n$ and any optimal $n$-vertex subset $S_n$ of $G_d$, there is no infinite sequence $S_n\subset S_{n+1}\subset S_{n+2}\subset\cdots$ of optimal sets $S_i$, where $|S_i|=i$ for $i\geq n$. This is to be contrasted with the positive result in $\mathbb{Z}^1$ shown by Joseph Briggs and Chris Wells [arXiv:2402.14087]. Our second result is a positive example for the unit-length triangular lattice (which is isomorphic to $\mathbb{Z}^2$) where two vertices are connected by an edge if their distance is $1$ or $\sqrt{3}$. We show that this graph has such an ordering. This is the most complicated example known to us of a two-dimensional Cayley graph for which an ordering exists.

==> anc/Base_case.py <==
# Expr is the function of n in terms of its side lengths.
import math
from sympy import symbols, expand
u_1,u_2,u_3,u_4,u_5,u_6,t_1,t_2,t_3,t_4,t_5,t_6=symbols('u_1,u_2,u_3,u_4,u_5,u_6,t_1,t_2,t_3,t_4,t_5,t_6')
expr1=(t_2+2*t_3+t_4+u_3+u_4+1)*(t_1+2*t_2+t_3+u_2+u_3+1)
expr2=(t_2+t_3+u_3+1)*(t_2+t_3+u_3)+(t_5+t_6+u_6+1)*(t_5+t_6+u_6)
expr3=(t_1+1)*t_1+(t_2+1)*t_2+(t_3+1)*t_3+(t_4+1)*t_4+(t_5+1)*t_5+(t_6+1)*t_6
expr=expr1-(1/2)*(expr2+expr3)
 
# A function that generates a list of the side lengths of all 12-gons with n vertices, 
# that have less than b boundary edges, and every boundary vertex has an interior angle of at least 90 degrees.
def case_compute(n,b):
    cases=[]
    # Computes parameters ui and ti (that correspond to u_i and t_i) whose sum is less than b.
    for u1 in range(0,b):
        for u2 in range(0,b-u1):
            for u3 in range(0,b-u1-u2):
                for u4 in range(0,b-u1-u2-u3):
                    for u5 in range(0,b-u1-u2-u3-u4):
                        for u6 in range(0,b-u1-u2-u3-u4-u5):
                            for t1 in range(0,b-u1-u2-u3-u4-u5-u6):
                                for t2 in range(0,b-u1-u2-u3-u4-u5-u6-t1):
                                    for t3 in range(0,b-u1-u2-u3-u4-u5-u6-t1-t2):
                                        for t4 in range(0,b-u1-u2-u3-u4-u5-u6-t1-t2-t3):
                                            for t5 in range(0,b-u1-u2-u3-u4-u5-u6-t1-t2-t3-t4):
                                                for t6 in range(0,b-u1-u2-u3-u4-u5-u6-t1-t2-t3-t4-t5):
                                                    # Checks parameters form a 12-gon.
                                                    if u1-u4+t1-t4-t2+t5-u3+u6-2*t3+2*t6==0 and t1-t4+u2-u5+2*t2-2*t5+u3-u6+t3-t6==0:
                                                        # Computes number of vertices this 12-gon has.
                                                        verts=expand(expr.subs([(u_1,u1),(u_2,u2),(u_3,u3),(u_4,u4),(u_5,u5),(u_6,u6),
                                                                               (t_1,t1),(t_2,t2),(t_3,t3),(t_4,t4),(t_5,t5),(t_6,t6)]))
                                                        # Checks that the 12-gon has n vertices.
                                                        if verts==n:
                                                            # Reorders parameters to check interior angle condition.
                                                            lis=[u1,t1,u2,t2,u3,t3,u4,t4,u5,t5,u6,t6]
                                                            val=True
                                                            # Checks all boundary vertices have an interior angle of at least 90 degrees.
                                                            for i in range(0,12):
                                                                if lis[i]==0 and lis[(i+1)%12]==0 and lis[(i+2)%12]==0:
                                                                    val=False
                                                            if val==True:
                                                                cases.append((u1,u2,u3,u4,u5,u6,t1,t2,t3,t4,t5,t6))
    return(cases)
 
# List of which number of vertices we need to check.
vertex_cases=[8,9,11,13,15,20]
# Initalising a list for any case that has an edge boundary less than EB_bound.
counter_cases=[]
for n in vertex_cases:
    # Need to show in every case the edge boundary is at least this big.
    EB_bound=2*math.ceil((96*n-63)**(0.5))
    # If b is large we are done.
    b_bound=math.ceil((EB_bound-12)/6)
    # Generates list of all all n-vertex 12 gons that need to be checked.
    side_length_cases=case_compute(n,b_bound)
    # For each case we compute the edge boundary and verify it is at least EB_bound.
    for case in side_length_cases:
        EB=12
        for i in range(6):
            EB+=6*case[i]+10*case[i+6]
        # We append the case to counter_cases if the edge boundary is less than EB_bound.
        if EB<EB_bound:
            counter_cases.append(case)
if len(counter_cases)==0:
    print('All n-vertex 12-gons, for n= 8, 9, 11, 13, 15, 20, have an edge boundary greater than EB_bound.')
else:
    print(cases)

==> anc/Inductive_step.py <==
# We omit the * notation throughout this code.
# Computes a list of cases of the mu's and tau's for any k.
# mi and ti represents mu_i and tau_i respectively.
cases=[]
# k being the maximum of the u_i's implies at least one mu is zero. Due to rotational symmetry we may assume mu_1=0.
m1=0
for m2 in range(0,18-m1):
    for m3 in range(0,18-m1-m2):
        for m4 in range(0,18-m1-m2-m3):
            for m5 in range(0,18-m1-m2-m3-m4):
                for m6 in range(0,18-m1-m2-m3-m4-m5):
                    for t1 in range(0,18-m1-m2-m3-m4-m5-m6):
                        for t2 in range(0,18-m1-m2-m3-m4-m5-m6-t1):
                            for t3 in range(0,18-m1-m2-m3-m4-m5-m6-t1-t2):
                                for t4 in range(0,18-m1-m2-m3-m4-m5-m6-t1-t2-t3):
                                    for t5 in range(0,18-m1-m2-m3-m4-m5-m6-t1-t2-t3-t4):
                                        for t6 in range(0,18-m1-m2-m3-m4-m5-m6-t1-t2-t3-t4-t5):
                                            # Checks that the mu's and tau's form a 12-gon.
                                            if -m1+m4+t1-t4-t2+t5+m3-m6-2*t3+2*t6==0 and t1-t4-m2+m5+2*t2-2*t5-m3+m6+t3-t6==0:
                                                cases.append((m1,m2,m3,m4,m5,m6,t1,t2,t3,t4,t5,t6))
                                                
#Expression that computes 2n in terms of k, mu's, and tau's.
# We compute 2n instead of n to ensure coefficients are integers.
from sympy import symbols, expand, sqrt
n,k,mu1,mu2,mu3,mu4,mu5,mu6,tau1,tau2,tau3,tau4,tau5,tau6=symbols('n,k,mu_1,mu_2,mu_3,mu_4,mu_5,mu_6,tau_1,tau_2,tau_3,tau_4,tau_5,tau_6')
expr1=(6*k-11+tau2+2*tau3+tau4-mu3-mu4)*(6*k-11+tau1+2*tau2+tau3-mu2-mu3)
expr2=(3*k-5+tau2+tau3-mu3)*(3*k-6+tau2+tau3-mu3)+(3*k-5+tau5+tau6-mu6)*(3*k-6+tau5+tau6-mu6)
expr3=6*(k-2)*(k-3)+(tau1**2+(2*k-5)*tau1)+(tau2**2+(2*k-5)*tau2)+(tau3**2+(2*k-5)*tau3)+(tau4**2+(2*k-5)*tau4)+(tau5**2+(2*k-5)*tau5)+(tau6**2+(2*k-5)*tau6)
expr=expand(2*expr1-(expr2+expr3))
 
# Creates a list of pairs that associates each case to the formula for its edges in terms of n
edge_formula=[]
for i in range(len(cases)):
    case=cases[i]
    # Substitutes mu's and tau's into expr and divides by two. 
    formula=expand((expr.subs([(mu1,case[0]),(mu2,case[1]),(mu3,case[2]),(mu4,case[3]),(mu5,case[4]),(mu6,case[5]),
                            (tau1,case[6]),(tau2,case[7]),(tau3,case[8]),(tau4,case[9]),(tau5,case[10]),(tau6,case[11])]))/2)
    # formula is the function for n in terms of k, for the given mu's and tau's.
    L=formula.coeff(k,1)
    Q=formula.coeff(k,0)
    du=0
    dt=0
    for m in range(6):
        du+=case[m]
        dt+=case[6+m]
    # edges is the function for e in terms of n, for the given mu's and tau's.
    edges=expand(6*n-sqrt(96*n+L**2-96*Q)+L+3*du-5*dt+84)
    edge_formula.append((case,edges))
 
 
# Verifies for each case, the function of e in terms of n is at most 6n-sqrt(96n-63), except the ones it prints.
print('The only cases that have an edge formula greater than 6n-sqrt(96n-63) are the following:')
for i in edge_formula:
    formula=i[1]
    # Ensures formula is in the form 6*n-sqrt(96*n+a).
    if formula.coeff(n,0)!=0:
        print('Formula not in specified form.')
    a=(6*n-formula)**2-96*n
    if a<-63:
        tup=i[0]
        print('Case: side lengths '+str((k-tup[0],k-tup[1],k-tup[2],k-tup[3],k-tup[4],k-tup[5],k-3+tup[6],k-3+tup[7],k-3+tup[8],k-3+tup[9],k-3+tup[10],k-3+tup[11]))+' with an edge formula '+str(formula)+'.')

==> anc/Sequence_solutions.py <==
from sympy import symbols, expand, sqrt
from collections import deque
n,k,mu1,mu2,mu3,mu4,mu5,mu6,tau1,tau2,tau3,tau4,tau5,tau6=symbols('n,k,mu_1,mu_2,mu_3,mu_4,mu_5,mu_6,tau_1,tau_2,tau_3,tau_4,tau_5,tau_6')
 
# expr is the formula of 2n in terms of the mu's, tau's, and k, we compute 2n as this has integer coefficients.
expr1=(6*k-11+tau2+2*tau3+tau4-mu3-mu4)*(6*k-11+tau1+2*tau2+tau3-mu2-mu3)
expr2=(3*k-5+tau2+tau3-mu3)*(3*k-6+tau2+tau3-mu3)+(3*k-5+tau5+tau6-mu6)*(3*k-6+tau5+tau6-mu6)
expr3=6*(k-2)*(k-3)+(tau1**2+(2*k-5)*tau1)+(tau2**2+(2*k-5)*tau2)+(tau3**2+(2*k-5)*tau3)+(tau4**2+(2*k-5)*tau4)+(tau5**2+(2*k-5)*tau5)+(tau6**2+(2*k-5)*tau6)
expr=expand(2*expr1-(expr2+expr3))

# A function that inputs the 12-tuple of mu's and tau's of a 12-gon, and outputs the formula for e in terms of n of that 12-gon.
def e(case):
    # Substitutes mu's and tau's into expr and divides by two creating the formula for n in terms of k
    formula=expand((expr.subs([(mu1,case[0]),(mu2,case[1]),(mu3,case[2]),(mu4,case[3]),(mu5,case[4]),(mu6,case[5]),
                           (tau1,case[6]),(tau2,case[7]),(tau3,case[8]),(tau4,case[9]),(tau5,case[10]),(tau6,case[11])]))/2)
    L=formula.coeff(k,1)
    Q=formula.coeff(k,0)
    du=0
    dt=0
    for m in range(6):
        du+=case[m]
        dt+=case[6+m]
    # Formula for edges in terms of n.
    edges=expand(6*n-sqrt(96*n+L**2-96*Q)+L+3*du-5*dt+84)
    return(edges)
 
# Node object represents a 12-gon.
class Node:
    # tup: 12-tuple of mu's and tau's.
    # prev: previous node for BFS.
    # e: the formula of edges in terms of n for the 12-gon.
    def __init__(self, tup, prev):
        self.tup = tup
        self.prev = prev
        self.e = e(tup)
        
class Graph:
    # Creates a graph.
    def __init__(self):
        self.n = 0      # Number of nodes
        self.V = { }    # Dictionary mapping a 12-tuple of mu's and tau's, to the node object for that tuple.
        self.Adj = { }  # Adjacency dictionary mapping a node, to the list of neighbouring nodes.
        self.Side = { } # Dictionary mapping a pair of nodes, (u,v), with an edge from u to v, to the side of u that was added to form v.
    
    def add_node(self, tup, prev):
        if tup in self.V:
            return
        node = Node(tup, prev)
        self.n += 1
        self.V[tup]=node
        self.Adj[node]=[]
        
    # Adds a directed edge from node u to node v.
    # This means that filling up side s of the 12-gon represented by u, creates the 12-gon represented by v.
    def add_directed_edge(self, u, v, s):
        self.Adj[u].append(v)
        self.Side[(u,v)]=s
        
# The BFS algorithm.      
G=Graph()
# Add node for the inital 12-gon.
G.add_node((1,1,1,1,1,1,1,1,1,1,1,1),None)
Q=deque()
Q.append(G.V[(1,1,1,1,1,1,1,1,1,1,1,1)])
while Q:
    u=Q.popleft()
    # If we have gotten to the terminal 12-gon we break.
    if u.tup==(0,0,0,0,0,0,2,2,2,2,2,2):
        break
    tup=u.tup
    # We must choose a side of the 12-gon represented by u to add onto. We must be greedy and choose the side we can 
    # add the most number of vertices too. This is equivalent to finding max(u_1-2,u_2-2,..,u_6-2,t_1,t_2,...t_6),
    #which can be rewritten as k-3+max(1-mu_1,1-mu_2,...,1-\mu_6,tau_1,tau_2,...,tau_6). 
    # The following generates a list, indlist, of indices of tup that correspond to sides of the 12-gon that can be added onto.
    auxlist=[1-tup[0],1-tup[1],1-tup[2],1-tup[3],1-tup[4],1-tup[5],tup[6],tup[7],tup[8],tup[9],tup[10],tup[11]]
    m=max(auxlist)
    indlist=[]
    for i in range(12):
        if auxlist[i]==m:
            indlist.append(i)
            
    # For each side we can add onto of the 12-gon represented by u, we compute the edge formula to verify it is good enough (ie. a<33).
    # Additionally, we require that max(mu_1,mu_2,...,mu_6)<3 so our base case can start at k=3.    
    for i in indlist:
        tuplist=[tup[0],tup[1],tup[2],tup[3],tup[4],tup[5],tup[6],tup[7],tup[8],tup[9],tup[10],tup[11]]
        # If side added onto is some u_i (i=1,2,...,6).
        if i in range(6):
            # Ensures max(mu_1,mu_2,...,mu_6)<3 after side is added.
            if tuplist[i]<0:
                # How parameters change when side u_i is added onto.
                tuplist[i]+=3
                tuplist[6+i]+=1
                tuplist[6+((i-1)%6)]+=1
            else: 
                continue
        # If side added onto is some t_i (i=1,2,...,6).
        else:
            # How parameters change when side t_i is added onto.
            tuplist[i]-=1
            tuplist[i-6]-=1
            tuplist[(i+1)%6]-=1
        # Creates new tuple for 12-gon with added side.
        newtup=tuple(tuplist)
        # Formula for e in terms of n of 12-gon with added side.
        edge=e(newtup)
        # Checks edge formula has the form e=6n-sqrt(96n+a) for some a.
        if edge.coeff(n,0)!=0:
            print('edge formula not in specified form')
        else:
            # Computes a and ensures it is less than 33.
            a=(6*n-edge)**2-96*n
            if a <33:
                # If node for newtup is in graph we add a directed edge from u to this node.
                if newtup in G.V:
                    # Checks which side of the 12-gon was added onto.
                    if i<6:
                        G.add_directed_edge(u,G.V[newtup],'u_'+str(i+1))
                        
                    else:
                        G.add_directed_edge(u,G.V[newtup],'t_'+str(i-5))                        
                # Otherwise we create a new node for newtup and add a directed edge.
                else:
                    if i<6:
                        G.add_node(newtup, u)
                        G.add_directed_edge(u,G.V[newtup],'u_'+str(i+1))
                        Q.append(G.V[newtup])
                    else:
                        G.add_node(newtup, u)
                        G.add_directed_edge(u,G.V[newtup],'t_'+str(i-5))
                        Q.append(G.V[newtup])                       

# The following generates the sequence starting at terminal 12-gon and going to initial 12-gon.
# For each node we keep track of the 12-tuple corresponding to its side lengths, along with its formula for e in terms of n.
# First term is the terminal 12-gon.
current=G.V[(0,0,0,0,0,0,2,2,2,2,2,2)]
previous=G.V[(0,0,0,0,0,0,2,2,2,2,2,2)].prev
revseq=[]
# Iterate through the previous nodes until we reach the initial 12-gon.
while previous!=None:
    ctup=current.tup
    revseq.append(((k-ctup[0],k-ctup[1],k-ctup[2],k-ctup[3],k-ctup[4],k-ctup[5],k-3+ctup[6],k-3+ctup[7],k-3+ctup[8],k-3+ctup[9],k-3+ctup[10],k-3+ctup[11]), current.e,G.Side[(previous,current)]))
    current=previous
    previous=previous.prev
ctup=current.tup
revseq.append(((k-ctup[0],k-ctup[1],k-ctup[2],k-ctup[3],k-ctup[4],k-ctup[5],k-3+ctup[6],k-3+ctup[7],k-3+ctup[8],k-3+ctup[9],k-3+ctup[10],k-3+ctup[11]), current.e,))

# Reverse the sequence and print
seq=reversed(revseq)
for i in seq:
    print(i)
